A fully Eulerian solver for the simulation of multiphase flows with solid bodies: application to surface gravity waves

In this paper a fully Eulerian solver for the study of multiphase flows for simulating the propagation of surface gravity waves over submerged bodies is presented. We solve the incompressible Navier-Stokes equations coupled with the volume of fluid technique for the modeling of the liquid phases with the interface, an immersed body method for the solid bodies and an iterative strong-coupling procedure for the fluid-structure interaction. The flow incompressibility is enforced via the solution of a Poisson equation which, owing to the density jump across the interfaces of the liquid phases, has to resort to the splitting procedure of Dodd & Ferrante [12]. The solver is validated through comparisons against classical test cases for fluid-structure interaction like migration of particles in pressure-driven channel, multiphase flows, water exit of a cylinder and a good agreement is found for all tests. Furthermore, we show the application of the solver to the case of a surface gravity wave propagating over a submerged reversed pendulum and verify that the solver can reproduce the energy exchange between the wave and the pendulum. Finally the three-dimensional spilling breaking of a wave induced by a submerged sphere is considered.

==> compila.sh <==
pdflatex source.tex && bibtex source && pdflatex source.tex && pdflatex source.tex


==> pulisci.sh <==
rm source.aux source.pdf source.blg source.log source.spl *eps-converted-to.pdf

